Uncertainty in Ranking

Ranks estimated from data are uncertain and this poses a challenge in many applications. However, estimated ranks are deterministic functions of estimated parameters, so the uncertainty in the ranks must be determined by the uncertainty in the parameter estimates. We give a complete characterization of this relationship in terms of the linear extensions of a partial order determined by interval estimates of the parameters of interest. We then use this relationship to give a set estimator for the overall ranking, use its size to measure the uncertainty in a ranking, and give efficient algorithms for several questions of interest. We show that our set estimator is a valid confidence set and describe its relationship to a joint confidence set for ranks recently proposed by Klein, Wright \& Wieczorek. We apply our methods to both simulated and real data and make them available through the R package rankUncertainty.

==> R/acs.R <==
rm(list = ls())

library(magrittr)

source('functions.R')
source('states_data.R')

data <- statesDataRaw()

intervals <- data[, c('PostCode', 'ICI.L', 'ICI.U')]
names(intervals) <- c('id', 'left', 'right')
p <- partition(intervals)
p$partitions <- p$partitions[c(2, 1, 3, 4)]
n <- rep(NA, 4)

for (i in 2:4)
{
  n[i] <- exactCount(intervals[p$partitions[[i]], ])
}

M <- toMatrix(intervals[p$partitions[[1]], ], TRUE, TRUE)
write.table(M, file = 'group1.txt', row.names = FALSE, col.names = FALSE, sep = ' ')

M <- toMatrix(intervals, TRUE, TRUE)
write.table(M, file = 'states.txt', row.names = FALSE, col.names = FALSE, sep = ' ')


==> R/ci_plots.R <==
rm(list = ls())

source('consts.R')
source('functions.R')
source('states_data.R')

plot.bw <- FALSE

# Frequentist properties plot
l <- c(1, 5, 9)
u <- l + 2
m <- c(3.5, 4.5, 11.5)

intervals <- data.frame(left = l, right = u, m = m)
plot.intervals(intervals, '../tex/pfreq.tex', TRUE, plot.bw)

# Simple example
plot.intervals(simple.intervals(), '../tex/pex.tex', FALSE, plot.bw)

# Counterexample plot
l <- 1:5
u <- l + 2.9
intervals <- data.frame(left = l, right = u)
plot.intervals(intervals, '../tex/pcounter.tex', FALSE, plot.bw)

# States plot
states <- statesDataRaw()
intervals <- data.frame(left = states[, 'BCI.L'], right = states[, 'BCI.U'])
plot.intervals(intervals, '../tex/pstates_int.tex', FALSE, plot.bw, width = 6.5,
               height = 8, labels = states[, 'PostCode'])


==> R/consts.R <==
mu <- matrix(NA, nrow = 5, ncol = 5)
mu[1, ] <- c(10.0, 10.2, 10.4, 10.6, 10.8)
mu[2, ] <- c(10.0, 10.2, 10.4, 10.6, 10.8)
mu[3, ] <- c(10.0, 10.2, 10.7, 11.2, 11.4)
mu[4, ] <- c(10.0, 10.5, 10.7, 11.0, 11.2)
mu[5, ] <- c(9.8, 10.5, 10.7, 10.9, 11.6)

sigma <- matrix(NA, nrow = 5, ncol = 5)
sigma[1, ] <- c(0.07, 0.07, 0.07, 0.07, 0.07)^2
sigma[2, ] <- c(0.05, 0.05, 0.2, 0.2, 0.2)^2
sigma[3, ] <- c(0.15, 0.15, 0.25, 0.15, 0.15)^2
sigma[4, ] <- c(0.1, 0.3, 0.3, 0.1, 0.5)^2
sigma[5, ] <- c(0.5, 0.1, 0.1, 0.1, 0.5)^2

n <- 30
N <- 1000
p <- ncol(mu)

simple.intervals <- function()
{
  l <- c(1, 1.5, 2)
  u <- l + 0.75
  data.frame(left = l, right = u)
}


==> R/functions.R <==
library(arrangements)
library(ggplot2)
library(magrittr)
library(Matrix)
library(rankUncertainty)
library(tikzDevice)

exactCount <- function(intervals, fast = TRUE, cutoff = 6)
{
  exactCountInternal <- function(intervals, fast, cutoff)
  {
    groupsize <- factorial(cutoff)

    f <- function(p) { isCompatible(intervals, p) }

    n <- nrow(intervals)
    if (fast || n < cutoff)
    {
      permutations(n) %>% apply(1, f) %>% sum()
    }
    else
    {
      iperm <- ipermutations(n)

      s <- 0
      while (TRUE)
      {
        perms <- iperm$getnext(groupsize)
        if (is.null(perms))
        {
          break;
        }
        s <- s + apply(perms, 1, f) %>% sum()
      }

      s
    }
  }

  p <- partition(intervals)
  n <- length(p$partitions)
  count <- rep(NA, n)
  for (i in 1:n)
  {
    idx <- p$partitions[[i]]
    count[i] <- exactCountInternal(intervals[idx, ], fast, cutoff)
  }

  prod(count)
}

isCompatibleIdx <- function(intervals, ranking)
{
  intervals <- indexIntervals(intervals)
  idx <- invPerm(ranking)
  all(intervals[, 'left'] <= idx & idx <= intervals[, 'right'])
}

plot.intervals <- function(intervals, filename = NA, pts = FALSE, plot.bw = FALSE,
                           height = 2, width = 4, labels = NULL)
{
  if (pts && !('m' %in% names(intervals)))
  {
    intervals[, 'm'] <- (intervals[, 'left'] + intervals[, 'right']) / 2
  }
  intervals[, 'idx'] <- 1:nrow(intervals)

  useTikz <- !is.na(filename)

  if (useTikz)
  {
    tikz(filename, width = width, height = height, timestamp = FALSE)
  }

  p <- ggplot()
  if (pts)
  {
    p <- p + geom_point(data = intervals, aes(x = m, y = idx))
  }
  if (plot.bw)
  {
    p <- p + theme_bw()
  }
  p <- p + theme(panel.border = element_blank())
  p <- p + theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())
  p <- p + geom_segment(data = intervals, aes(x = left, y = idx, xend = right, yend = idx))
  p <- p + theme(axis.text.x = element_blank(), axis.ticks.x = element_blank())
  p <- p + theme(axis.title.x = element_blank(), axis.title.y = element_blank())
  if (!is.null(labels))
  {
    p <- p + scale_y_continuous(labels = labels, breaks = intervals[, 'idx'])
  }
  else
  {
    p <- p + theme(axis.text.y = element_blank(), axis.ticks.y = element_blank())
  }
  print(p)

  if (useTikz)
  {
    dev.off()
  }
}

rankCIs <- rankUncertainty::indexIntervals

transitiveReduction <- rankUncertainty::coverGraph


==> R/graphs.R <==
rm(list = ls())

source('consts.R')
source('functions.R')
source('states_data.R')

states <- statesDataRaw()
intervals <- data.frame(left = states[, 'BCI.L'] %>% as.numeric(),
                        right = states[, 'BCI.U'] %>% as.numeric())

idx <- 1:nrow(states)
pairs <- transitiveReduction(intervals[idx, ], states[idx, 'PostCode'])
s <- c()
for (i in 1:length(pairs))
{
  source <- names(pairs)[i]
  for (j in 1:length(pairs[[i]]))
  {
    sink <- pairs[[i]][j]
    s <- c(s, sprintf('%s -> %s', source, sink))
  }
}

if (FALSE)
{
  fileConn <- file('../dot/pstates_graph.dot')
  writeLines(s, fileConn)
  close(fileConn)
}


==> R/nme_simulation_header.R <==
library(mvtnorm)
library(magrittr)
library(xtable)

source('consts.R')
source('functions.R')

analyze <- function(results)
{
  results <- results %>% t() %>% as.data.frame()
  names(results) <- c('n', 'coverage')

  p <- mean(results[, 'coverage'])
  q <- quantile(results[, 'n'], c(0.1, 0.5, 0.9), type = 1)
  c(q %>% as.numeric(), p)
}

make.intervals <- function(x, alpha)
{
  ci <- function(x, alpha)
  {
    t.test(x, conf.level = 1 - alpha)$conf.int[1:2]
  }

  intervals <- apply(x, 2, ci, alpha = alpha) %>% t() %>% as.data.frame()
  names(intervals) <- c('left', 'right')
  intervals
}

run.experiment.1 <- function(a)
{
  results <- list()
  for (i in 1:p)
  {
    results[[i]] <- replicate(N, trial(a, 1, i))
  }

  show.output(results)
}

run.experiment.2 <- function()
{
  factors <- c(0.25, 0.5, 2, 4)

  results <- list()
  for (i in 1:length(factors))
  {
    results[[i]] <- replicate(N, trial(0.05, factors[i], 4))
  }

  show.output(results, factors)
}

run.experiment.3 <- function(alphas)
{
  mu <- 1:1000
  sigma <- sqrt(2)

  trial.exp.3 <- function(alpha)
  {
    x <- matrix(NA, nrow = n, ncol = N)
    for (i in 1:length(mu))
    {
      x[, i] <- rnorm(n, mean = mu[i], sd = sigma)
    }
    intervals <- make.intervals(x, alpha)
    out <- list()
    out$rhat <- isCompatible(intervals, mu)
    out$pc <- out$rhat
    if (!out$pc)
    {
      out$pc <- isCompatibleIdx(intervals, mu)
    }
    out
  }

  k <- length(alphas)
  pcs <- rep(NA, k)
  rhats <- rep(NA, k)
  for (i in 1:k)
  {
    res <- replicate(N, trial.exp.3(alphas[i]))
    pcs[i] <- mean(res[2, ] %>% unlist())
    rhats[i] <- mean(res[1, ] %>% unlist())
  }

  output <- data.frame(alpha = 1 - alphas, cov.prob.rhat = rhats, cov.prob.pcs = pcs) %>% xtable()
  print(output, only.contents = TRUE, include.rownames = FALSE)
}

show.output <- function(results, col = NULL)
{
  output <- results %>% lapply(analyze) %>% unlist() %>% matrix(ncol = 4, byrow = TRUE)
  if (!is.null(col))
  {
    output <- cbind(col, output)
  }
  output <- output %>% xtable()
  print(output, only.contents = TRUE, include.rownames = is.null(col))
}

trial <- function(a, f, i)
{
  x <- rmvnorm(n, mean = mu[i, ], sigma = diag(f^2 * sigma[i, ]))
  intervals <- make.intervals(x, a)
  c(exactCount(intervals), isCompatible(intervals, 1:p))
}


==> R/nme_simulations.R <==
rm(list = ls())
source('nme_simulation_header.R')

a <- c(0.1 / p, 0.1, 0.05 / p, 0.05)
for (i in 1:length(a))
{
  run.experiment.1(a[i])
}

run.experiment.2()

alphas <- 0.1 * 1:9
run.experiment.3(alphas)


==> R/states_data.R <==
library(RankingProject)

source('functions.R')

statesDataRaw <- function()
{
  data <- data.frame(State = TravelTime2011[, 'State'],
                     PostCode = TravelTime2011[, 'Abbreviation'],
                     Mean = TravelTime2011[, 'Estimate.2dec'],
                     SE = TravelTime2011[, 'SE.2dec'])


  alpha <- 0.1
  K <- nrow(data)
  gamma <- 1 - (1 - alpha)^(1/K)

  bz <- qnorm(1 - alpha / (2 * K))
  iz <- qnorm(1 - gamma / 2)

  data[, 'BCI.L'] <- data[, 'Mean'] - bz * data[, 'SE']
  data[, 'BCI.U'] <- data[, 'Mean'] + bz * data[, 'SE']
  data[, 'ICI.L'] <- data[, 'Mean'] - iz * data[, 'SE']
  data[, 'ICI.U'] <- data[, 'Mean'] + iz * data[, 'SE']

  data[with(data, order(Mean)), ]
}

statesData <- function()
{
  f <- function(r, d = 2)
  {
    formatC(r, format = "f", digits = d)
  }

  data <- statesDataRaw()

  intervals <-   data[, c('PostCode', 'BCI.L', 'BCI.U')]
  names(intervals) <- c('id', 'left', 'right')
  ranks.b <- cbind(intervals[, 'id'], rankCIs(intervals))
  names(ranks.b) <- c('PostCode', 'RBCI.L', 'RBCI.U')

  intervals <-   data[, c('PostCode', 'ICI.L', 'ICI.U')]
  names(intervals) <- c('id', 'left', 'right')
  ranks.i <- cbind(intervals[, 'id'], rankCIs(intervals))
  names(ranks.i) <- c('PostCode', 'RICI.L', 'RICI.U')

  data[, 'Mean'] <- f(data[, 'Mean'])
  data[, 'SE'] <- f(data[, 'SE'])
  data[, 'BCI.L'] <- f(data[, 'BCI.L'])
  data[, 'BCI.U'] <- f(data[, 'BCI.U'])
  data[, 'ICI.L'] <- f(data[, 'ICI.L'])
  data[, 'ICI.U'] <- f(data[, 'ICI.U'])

  l <- list()
  l[[1]] <- data
  l[[2]] <- ranks.b
  l[[3]] <- ranks.i

  data <- Reduce(merge, l)
  data[with(data, order(Mean)), ]
}

